K3 surface entropy and automorphism groups

We derive a characterization of the complex projective K3 surfaces which have automorphisms of positive entropy in term of their N\'eron-Severi lattices. Along the way, we classify the projective K3 surfaces of zero entropy with infinite automorphism groups and we determine the projective K3 surfaces of Picard number at least five with almost abelian automorphism groups, which gives an answer to a long standing question of Nikulin.

==> anc/193lattices.txt <==
The following list contains Gram matrices, determinants and glue groups of the 193 lattices in the appendix of the article
K3 surface entropy and automorphism groups 
by Xun Yu.


No. 1,  rk(L)=3,  |det(L)|=4,  G(L)={4}


0    1    0

1    -2   0

0    0    -4



No. 2,  rk(L)=3,  |det(L)|=6,  G(L)={6}


0    1    0

1    -2   0

0    0    -6



No. 3,  rk(L)=3,  |det(L)|=8,  G(L)={8}


0    1    0

1    -2   0

0    0    -8



No. 4,  rk(L)=3,  |det(L)|=10,  G(L)={10}


0     1     0

1     -2    0

0     0     -10



No. 5,  rk(L)=3,  |det(L)|=14,  G(L)={14}


0     1     0

1     -2    0

0     0     -14



No. 6,  rk(L)=3,  |det(L)|=16,  G(L)={2, 2, 4}


0    2    0

2    2    0

0    0    -4



No. 7,  rk(L)=3,  |det(L)|=18,  G(L)={18}


0     1     0

1     -2    0

0     0     -18



No. 8,  rk(L)=3,  |det(L)|=24,  G(L)={24}


0    2    0

2    2    1

0    1    -6



No. 9,  rk(L)=3,  |det(L)|=26,  G(L)={26}


0     1     0

1     -2    0

0     0     -26



No. 10,  rk(L)=3,  |det(L)|=32,  G(L)={2, 2, 8}


0    2    0

2    2    0

0    0    -8



No. 11,  rk(L)=3,  |det(L)|=50,  G(L)={50}


0     1     0

1     -2    0

0     0     -50



No. 12,  rk(L)=3,  |det(L)|=54,  G(L)={6, 9}


0    3    0

3    4    0

0    0    -6



No. 13,  rk(L)=3,  |det(L)|=56,  G(L)={56}


0     2     0

2     2     1

0     1     -14



No. 14,  rk(L)=3,  |det(L)|=64,  G(L)={2, 2, 16}


0    4    0

4    6    2

0    2    -4



No. 15,  rk(L)=3,  |det(L)|=128,  G(L)={2, 8, 8}


0    4    0

4    6    0

0    0    -8



No. 16,  rk(L)=3,  |det(L)|=162,  G(L)={9, 18}


0     3     0

3     4     0

0     0     -18



No. 17,  rk(L)=3,  |det(L)|=216,  G(L)={3, 72}


0    6    0

6    10   3

0    3    -6



No. 18,  rk(L)=3,  |det(L)|=512,  G(L)={2, 16, 16}


0    8    0

8    14   4

0    4    -8



No. 19,  rk(L)=4,  |det(L)|=7,  G(L)={7}


0    1    0    0

1    -2   0    0

0    0    -2   1

0    0    1    -4



No. 20,  rk(L)=4,  |det(L)|=8,  G(L)={2, 4}


0    1    0    0

1    -2   0    0

0    0    -2   0

0    0    0    -4



No. 21,  rk(L)=4,  |det(L)|=11,  G(L)={11}


0    1    0    0

1    -2   0    0

0    0    -2   1

0    0    1    -6



No. 22,  rk(L)=4,  |det(L)|=12,  G(L)={2, 6}


0    1    0    0

1    -2   0    0

0    0    -2   0

0    0    0    -6



No. 23,  rk(L)=4,  |det(L)|=12,  G(L)={2, 6}


0    1    0    0

1    -2   0    0

0    0    -4   2

0    0    2    -4



No. 24,  rk(L)=4,  |det(L)|=15,  G(L)={15}


0    1    0    0

1    -2   0    0

0    0    -4   1

0    0    1    -4



No. 25,  rk(L)=4,  |det(L)|=16,  G(L)={2, 8}


0    1    0    0

1    -2   0    0

0    0    -2   0

0    0    0    -8



No. 26,  rk(L)=4,  |det(L)|=16,  G(L)={4, 4}


0    1    0    0

1    -2   0    0

0    0    -4   0

0    0    0    -4



No. 27,  rk(L)=4,  |det(L)|=19,  G(L)={19}


0     1     0     0

1     -2    0     0

0     0     -2    1

0     0     1     -10



No. 28,  rk(L)=4,  |det(L)|=20,  G(L)={2, 10}


0    1    0    0

1    -2   0    0

0    0    -6   2

0    0    2    -4



No. 29,  rk(L)=4,  |det(L)|=24,  G(L)={4, 6}


0    1    0    0

1    -2   0    0

0    0    -6   0

0    0    0    -4



No. 30,  rk(L)=4,  |det(L)|=27,  G(L)={27}


0     1     0     0

1     -2    0     0

0     0     -2    1

0     0     1     -14



No. 31,  rk(L)=4,  |det(L)|=27,  G(L)={3, 9}


0    1    0    0

1    -2   0    0

0    0    -6   3

0    0    3    -6



No. 32,  rk(L)=4,  |det(L)|=32,  G(L)={4, 8}


0    2    0    0

2    2    1    0

0    1    -2   0

0    0    0    -4



No. 33,  rk(L)=4,  |det(L)|=35,  G(L)={35}


0    1    0    0

1    -2   0    0

0    0    -6   1

0    0    1    -6



No. 34,  rk(L)=4,  |det(L)|=36,  G(L)={2, 18}


0     1     0     0

1     -2    0     0

0     0     -10   2

0     0     2     -4



No. 35,  rk(L)=4,  |det(L)|=40,  G(L)={4, 10}


0     1     0     0

1     -2    0     0

0     0     -10   0

0     0     0     -4



No. 36,  rk(L)=4,  |det(L)|=48,  G(L)={4, 12}


0    2    0    0

2    2    1    1

0    1    -2   0

0    1    0    -6



No. 37,  rk(L)=4,  |det(L)|=48,  G(L)={2, 2, 2, 6}


0    2    0    0

2    2    0    0

0    0    -4   2

0    0    2    -4



No. 38,  rk(L)=4,  |det(L)|=64,  G(L)={2, 2, 4, 4}


0    2    0    0

2    2    0    0

0    0    -4   0

0    0    0    -4



No. 39,  rk(L)=4,  |det(L)|=75,  G(L)={75}


0     1     0     0

1     -2    0     0

0     0     -14   3

0     0     3     -6



No. 40,  rk(L)=4,  |det(L)|=80,  G(L)={4, 20}


0    2    0    0

2    2    1    0

0    1    -6   2

0    0    2    -4



No. 41,  rk(L)=4,  |det(L)|=243,  G(L)={3, 9, 9}


0    3    0    0

3    4    0    0

0    0    -6   3

0    0    3    -6



No. 42,  rk(L)=4,  |det(L)|=256,  G(L)={2, 2, 8, 8}


0    4    0    0

4    6    2    2

0    2    -4   0

0    2    0    -4



No. 43,  rk(L)=5,  |det(L)|=10,  G(L)={10}


0    1    0    0    0

1    -2   0    0    0

0    0    -2   -1   -1

0    0    -1   -2   -1

0    0    -1   -1   -4



No. 44,  rk(L)=5,  |det(L)|=12,  G(L)={3, 4}


0    1    0    0    0

1    -2   0    0    0

0    0    -2   -1   0

0    0    -1   -2   0

0    0    0    0    -4



No. 45,  rk(L)=5,  |det(L)|=12,  G(L)={12}


0    1    0    0    0

1    -2   0    0    0

0    0    -2   0    1

0    0    0    -2   -1

0    0    1    -1   -4



No. 46,  rk(L)=5,  |det(L)|=14,  G(L)={2, 7}


0    1    0    0    0

1    -2   0    0    0

0    0    -2   0    -1

0    0    0    -2   0

0    0    -1   0    -4



No. 47,  rk(L)=5,  |det(L)|=16,  G(L)={16}


0    1    0    0    0

1    -2   0    0    0

0    0    -2   -1   1

0    0    -1   -2   1

0    0    1    1    -6



No. 48,  rk(L)=5,  |det(L)|=16,  G(L)={2, 2, 4}


0    1    0    0    0

1    -2   0    0    0

0    0    -2   0    0

0    0    0    -2   0

0    0    0    0    -4



No. 49,  rk(L)=5,  |det(L)|=20,  G(L)={20}


0    1    0    0    0

1    -2   0    0    0

0    0    -2   0    1

0    0    0    -2   -1

0    0    1    -1   -6



No. 50,  rk(L)=5,  |det(L)|=20,  G(L)={20}


0    1    0    0    0

1    -2   0    0    0

0    0    -2   1    -1

0    0    1    -4   2

0    0    -1   2    -4



No. 51,  rk(L)=5,  |det(L)|=24,  G(L)={24}


0    1    0    0    0

1    -2   0    0    0

0    0    -2   -1   -1

0    0    -1   -4   0

0    0    -1   0    -4



No. 52,  rk(L)=5,  |det(L)|=24,  G(L)={3, 8}


0    1    0    0    0

1    -2   0    0    0

0    0    -2   -1   0

0    0    -1   -2   0

0    0    0    0    -8



No. 53,  rk(L)=5,  |det(L)|=24,  G(L)={2, 2, 6}


0    1    0    0    0

1    -2   0    0    0

0    0    -2   0    0

0    0    0    -4   -2

0    0    0    -2   -4



No. 54,  rk(L)=5,  |det(L)|=24,  G(L)={2, 2, 6}


0    1    0    0    0

1    -2   0    0    0

0    0    -2   0    0

0    0    0    -2   0

0    0    0    0    -6



No. 55,  rk(L)=5,  |det(L)|=26,  G(L)={26}


0    1    0    0    0

1    -2   0    0    0

0    0    -2   -1   0

0    0    -1   -4   -1

0    0    0    -1   -4



No. 56,  rk(L)=5,  |det(L)|=32,  G(L)={2, 4, 4}


0    1    0    0    0

1    -2   0    0    0

0    0    -2   0    0

0    0    0    -4   0

0    0    0    0    -4



No. 57,  rk(L)=5,  |det(L)|=32,  G(L)={2, 2, 8}


0    1    0    0    0

1    -2   0    0    0

0    0    -4   -2   2

0    0    -2   -4   0

0    0    2    0    -4



No. 58,  rk(L)=5,  |det(L)|=36,  G(L)={36}


0    1    0    0    0

1    -2   0    0    0

0    0    -2   0    -1

0    0    0    -4   -2

0    0    -1   -2   -6



No. 59,  rk(L)=5,  |det(L)|=36,  G(L)={36}


0     1     0     0     0

1     -2    0     0     0

0     0     -2    0     1

0     0     0     -2    -1

0     0     1     -1    -10



No. 60,  rk(L)=5,  |det(L)|=36,  G(L)={3, 12}


0    1    0    0    0

1    -2   0    0    0

0    0    -4   1    2

0    0    1    -4   1

0    0    2    1    -4



No. 61,  rk(L)=5,  |det(L)|=44,  G(L)={4, 11}


0    1    0    0    0

1    -2   0    0    0

0    0    -2   0    -1

0    0    0    -4   0

0    0    -1   0    -6



No. 62,  rk(L)=5,  |det(L)|=50,  G(L)={5, 10}


0    1    0    0    0

1    -2   0    0    0

0    0    -4   -1   -1

0    0    -1   -4   1

0    0    -1   1    -4



No. 63,  rk(L)=5,  |det(L)|=54,  G(L)={3, 18}


0    1    0    0    0

1    -2   0    0    0

0    0    -4   1    1

0    0    1    -4   -1

0    0    1    -1   -4



No. 64,  rk(L)=5,  |det(L)|=56,  G(L)={2, 2, 14}


0    1    0    0    0

1    -2   0    0    0

0    0    -4   -2   -2

0    0    -2   -4   -2

0    0    -2   -2   -6



No. 65,  rk(L)=5,  |det(L)|=64,  G(L)={4, 4, 4}


0    2    0    0    0

2    2    1    1    0

0    1    -2   0    0

0    1    0    -2   0

0    0    0    0    -4



No. 66,  rk(L)=5,  |det(L)|=72,  G(L)={2, 6, 6}


0    1    0    0    0

1    -2   0    0    0

0    0    -4   2    0

0    0    2    -4   0

0    0    0    0    -6



No. 67,  rk(L)=5,  |det(L)|=96,  G(L)={2, 6, 8}


0    2    0    0    0

2    2    1    0    0

0    1    -2   0    0

0    0    0    -4   -2

0    0    0    -2   -4



No. 68,  rk(L)=5,  |det(L)|=100,  G(L)={5, 20}


0    1    0    0    0

1    -2   0    0    0

0    0    -4   2    2

0    0    2    -6   -1

0    0    2    -1   -6



No. 69,  rk(L)=5,  |det(L)|=128,  G(L)={2, 2, 2, 2, 8}


0    2    0    0    0

2    2    0    0    0

0    0    -4   -2   2

0    0    -2   -4   0

0    0    2    0    -4



No. 70,  rk(L)=6,  |det(L)|=12,  G(L)={2, 6}


0    1    0    0    0    0

1    -2   0    0    0    0

0    0    -2   -1   -1   -1

0    0    -1   -2   0    0

0    0    -1   0    -2   0

0    0    -1   0    0    -4



No. 71,  rk(L)=6,  |det(L)|=13,  G(L)={13}


0    1    0    0    0    0

1    -2   0    0    0    0

0    0    -2   -1   -1   0

0    0    -1   -2   0    -1

0    0    -1   0    -2   0

0    0    0    -1   0    -4



No. 72,  rk(L)=6,  |det(L)|=16,  G(L)={4, 4}


0    1    0    0    0    0

1    -2   0    0    0    0

0    0    -2   -1   1    0

0    0    -1   -2   0    0

0    0    1    0    -2   0

0    0    0    0    0    -4



No. 73,  rk(L)=6,  |det(L)|=17,  G(L)={17}


0    1    0    0    0    0

1    -2   0    0    0    0

0    0    -2   -1   0    -1

0    0    -1   -2   0    0

0    0    0    0    -2   -1

0    0    -1   0    -1   -4



No. 74,  rk(L)=6,  |det(L)|=20,  G(L)={2, 10}


0    1    0    0    0    0

1    -2   0    0    0    0

0    0    -2   -1   -1   -1

0    0    -1   -2   0    0

0    0    -1   0    -2   0

0    0    -1   0    0    -6



No. 75,  rk(L)=6,  |det(L)|=20,  G(L)={2, 10}


0    1    0    0    0    0

1    -2   0    0    0    0

0    0    -2   -1   0    -1

0    0    -1   -2   0    0

0    0    0    0    -2   0

0    0    -1   0    0    -4



No. 76,  rk(L)=6,  |det(L)|=20,  G(L)={2, 10}


0    1    0    0    0    0

1    -2   0    0    0    0

0    0    -2   0    0    -1

0    0    0    -2   0    -1

0    0    0    0    -2   -1

0    0    -1   -1   -1   -4



No. 77,  rk(L)=6,  |det(L)|=21,  G(L)={3, 7}


0    1    0    0    0    0

1    -2   0    0    0    0

0    0    -2   -1   0    0

0    0    -1   -2   0    0

0    0    0    0    -2   -1

0    0    0    0    -1   -4



No. 78,  rk(L)=6,  |det(L)|=24,  G(L)={2, 12}


0    1    0    0    0    0

1    -2   0    0    0    0

0    0    -2   0    0    0

0    0    0    -2   0    1

0    0    0    0    -2   1

0    0    0    1    1    -4



No. 79,  rk(L)=6,  |det(L)|=25,  G(L)={5, 5}


0    1    0    0    0    0

1    -2   0    0    0    0

0    0    -2   -1   -1   -1

0    0    -1   -2   0    -1

0    0    -1   0    -4   -2

0    0    -1   -1   -2   -4



No. 80,  rk(L)=6,  |det(L)|=28,  G(L)={2, 14}


0    1    0    0    0    0

1    -2   0    0    0    0

0    0    -2   -1   -1   0

0    0    -1   -2   0    -1

0    0    -1   0    -4   -1

0    0    0    -1   -1   -4



No. 81,  rk(L)=6,  |det(L)|=32,  G(L)={2, 16}


0    1    0    0    0    0

1    -2   0    0    0    0

0    0    -2   -1   1    1

0    0    -1   -2   1    0

0    0    1    1    -4   -1

0    0    1    0    -1   -4



No. 82,  rk(L)=6,  |det(L)|=32,  G(L)={4, 8}


0    1    0    0    0    0

1    -2   0    0    0    0

0    0    -2   0    -1   1

0    0    0    -2   1    -1

0    0    -1   1    -4   0

0    0    1    -1   0    -4



No. 83,  rk(L)=6,  |det(L)|=32,  G(L)={2, 2, 2, 4}


0    1    0    0    0    0

1    -2   0    0    0    0

0    0    -2   0    0    0

0    0    0    -2   0    0

0    0    0    0    -2   0

0    0    0    0    0    -4



No. 84,  rk(L)=6,  |det(L)|=33,  G(L)={33}


0    1    0    0    0    0

1    -2   0    0    0    0

0    0    -2   0    -1   -1

0    0    0    -2   -1   0

0    0    -1   -1   -4   -2

0    0    -1   0    -2   -4



No. 85,  rk(L)=6,  |det(L)|=36,  G(L)={2, 3, 6}


0    1    0    0    0    0

1    -2   0    0    0    0

0    0    -2   -1   0    0

0    0    -1   -2   0    0

0    0    0    0    -4   -2

0    0    0    0    -2   -4



No. 86,  rk(L)=6,  |det(L)|=36,  G(L)={6, 6}


0    1    0    0    0    0

1    -2   0    0    0    0

0    0    -2   0    -1   -1

0    0    0    -2   -1   -1

0    0    -1   -1   -4   -1

0    0    -1   -1   -1   -4



No. 87,  rk(L)=6,  |det(L)|=36,  G(L)={2, 18}


0    1    0    0    0    0

1    -2   0    0    0    0

0    0    -2   0    0    -1

0    0    0    -2   0    1

0    0    0    0    -2   -1

0    0    -1   1    -1   -6



No. 88,  rk(L)=6,  |det(L)|=45,  G(L)={45}


0    1    0    0    0    0

1    -2   0    0    0    0

0    0    -2   0    0    1

0    0    0    -2   1    0

0    0    0    1    -4   1

0    0    1    0    1    -4



No. 89,  rk(L)=6,  |det(L)|=48,  G(L)={4, 12}


0    1    0    0    0    0

1    -2   0    0    0    0

0    0    -2   -1   -1   1

0    0    -1   -4   -2   2

0    0    -1   -2   -4   0

0    0    1    2    0    -4



No. 90,  rk(L)=6,  |det(L)|=48,  G(L)={3, 4, 4}


0    1    0    0    0    0

1    -2   0    0    0    0

0    0    -2   -1   0    0

0    0    -1   -2   0    0

0    0    0    0    -4   0

0    0    0    0    0    -4



No. 91,  rk(L)=6,  |det(L)|=60,  G(L)={2, 30}


0    1    0    0    0    0

1    -2   0    0    0    0

0    0    -2   -1   0    0

0    0    -1   -4   -2   -1

0    0    0    -2   -4   -2

0    0    0    -1   -2   -4



No. 92,  rk(L)=6,  |det(L)|=64,  G(L)={2, 2, 2, 8}


0    1    0    0    0    0

1    -2   0    0    0    0

0    0    -2   0    0    0

0    0    0    -4   -2   2

0    0    0    -2   -4   0

0    0    0    2    0    -4



No. 93,  rk(L)=6,  |det(L)|=64,  G(L)={2, 2, 4, 4}


0    1    0    0    0    0

1    -2   0    0    0    0

0    0    -4   0    0    -2

0    0    0    -4   0    -2

0    0    0    0    -4   -2

0    0    -2   -2   -2   -4



No. 94,  rk(L)=6,  |det(L)|=81,  G(L)={3, 3, 9}


0    1    0    0    0    0

1    -2   0    0    0    0

0    0    -4   -1   -2   2

0    0    -1   -4   1    -1

0    0    -2   1    -4   1

0    0    2    -1   1    -4



No. 95,  rk(L)=6,  |det(L)|=108,  G(L)={3, 6, 6}


0    1    0    0    0    0

1    -2   0    0    0    0

0    0    -4   -2   -1   1

0    0    -2   -4   1    -1

0    0    -1   1    -4   1

0    0    1    -1   1    -4



No. 96,  rk(L)=6,  |det(L)|=125,  G(L)={5, 5, 5}


0    1    0    0    0    0

1    -2   0    0    0    0

0    0    -4   1    1    1

0    0    1    -4   1    1

0    0    1    1    -4   1

0    0    1    1    1    -4



No. 97,  rk(L)=6,  |det(L)|=256,  G(L)={2, 2, 2, 2, 4, 4}


0    2    0    0    0    0

2    2    0    0    0    0

0    0    -4   0    0    -2

0    0    0    -4   0    -2

0    0    0    0    -4   -2

0    0    -2   -2   -2   -4



No. 98,  rk(L)=7,  |det(L)|=12,  G(L)={12}


0    1    0    0    0    0    0

1    -2   0    0    0    0    0

0    0    -2   -1   -1   1    1

0    0    -1   -2   -1   0    1

0    0    -1   -1   -2   1    1

0    0    1    0    1    -2   -1

0    0    1    1    1    -1   -4



No. 99,  rk(L)=7,  |det(L)|=14,  G(L)={14}


0    1    0    0    0    0    0

1    -2   0    0    0    0    0

0    0    -2   -1   0    -1   0

0    0    -1   -2   0    0    0

0    0    0    0    -2   -1   0

0    0    -1   0    -1   -2   -1

0    0    0    0    0    -1   -4



No. 100,  rk(L)=7,  |det(L)|=16,  G(L)={16}


0    1    0    0    0    0    0

1    -2   0    0    0    0    0

0    0    -2   -1   -1   1    1

0    0    -1   -2   -1   1    1

0    0    -1   -1   -2   1    1

0    0    1    1    1    -2   -1

0    0    1    1    1    -1   -4



No. 101,  rk(L)=7,  |det(L)|=16,  G(L)={2, 2, 4}


0    1    0    0    0    0    0

1    -2   0    0    0    0    0

0    0    -2   -1   -1   1    0

0    0    -1   -2   -1   1    0

0    0    -1   -1   -2   0    0

0    0    1    1    0    -2   0

0    0    0    0    0    0    -4



No. 102,  rk(L)=7,  |det(L)|=20,  G(L)={20}


0    1    0    0    0    0    0

1    -2   0    0    0    0    0

0    0    -2   -1   1    0    1

0    0    -1   -2   0    0    1

0    0    1    0    -2   0    -1

0    0    0    0    0    -2   1

0    0    1    1    -1   1    -4



No. 103,  rk(L)=7,  |det(L)|=22,  G(L)={22}


0    1    0    0    0    0    0

1    -2   0    0    0    0    0

0    0    -2   0    0    -1   0

0    0    0    -2   0    -1   -1

0    0    0    0    -2   0    -1

0    0    -1   -1   0    -2   0

0    0    0    -1   -1   0    -4



No. 104,  rk(L)=7,  |det(L)|=24,  G(L)={2, 2, 6}


0    1    0    0    0    0    0

1    0    0    0    0    0    0

0    0    -2   -1   -1   -1   0

0    0    -1   -2   -1   -1   0

0    0    -1   -1   -2   0    0

0    0    -1   -1   0    -2   0

0    0    0    0    0    0    -6



No. 105,  rk(L)=7,  |det(L)|=24,  G(L)={2, 2, 6}


0    1    0    0    0    0    0

1    -2   0    0    0    0    0

0    0    -2   0    0    -1   0

0    0    0    -2   0    -1   0

0    0    0    0    -2   0    0

0    0    -1   -1   0    -2   -1

0    0    0    0    0    -1   -4



No. 106,  rk(L)=7,  |det(L)|=24,  G(L)={24}


0    1    0    0    0    0    0

1    -2   0    0    0    0    0

0    0    -2   -1   0    0    1

0    0    -1   -2   0    0    1

0    0    0    0    -2   -1   1

0    0    0    0    -1   -2   0

0    0    1    1    1    0    -4



No. 107,  rk(L)=7,  |det(L)|=28,  G(L)={28}


0    1    0    0    0    0    0

1    -2   0    0    0    0    0

0    0    -2   0    0    0    1

0    0    0    -2   -1   0    1

0    0    0    -1   -2   0    0

0    0    0    0    0    -2   -1

0    0    1    1    0    -1   -4



No. 108,  rk(L)=7,  |det(L)|=30,  G(L)={30}


0    1    0    0    0    0    0

1    -2   0    0    0    0    0

0    0    -2   -1   -1   0    0

0    0    -1   -2   0    -1   0

0    0    -1   0    -2   0    -1

0    0    0    -1   0    -4   -2

0    0    0    0    -1   -2   -4



No. 109,  rk(L)=7,  |det(L)|=32,  G(L)={2, 2, 8}


0    1    0    0    0    0    0

1    -2   0    0    0    0    0

0    0    -2   0    0    0    1

0    0    0    -2   0    0    -1

0    0    0    0    -2   0    -1

0    0    0    0    0    -2   -1

0    0    1    -1   -1   -1   -4



No. 110,  rk(L)=7,  |det(L)|=32,  G(L)={2, 2, 8}


0    1    0    0    0    0    0

1    -2   0    0    0    0    0

0    0    -2   -1   -1   1    -1

0    0    -1   -2   -1   1    -1

0    0    -1   -1   -2   0    0

0    0    1    1    0    -4   2

0    0    -1   -1   0    2    -4



No. 111,  rk(L)=7,  |det(L)|=36,  G(L)={3, 12}


0    1    0    0    0    0    0

1    -2   0    0    0    0    0

0    0    -2   0    0    0    1

0    0    0    -2   -1   0    0

0    0    0    -1   -2   0    0

0    0    0    0    0    -2   -1

0    0    1    0    0    -1   -4



No. 112,  rk(L)=7,  |det(L)|=40,  G(L)={40}


0    1    0    0    0    0    0

1    -2   0    0    0    0    0

0    0    -2   -1   0    1    1

0    0    -1   -2   0    0    1

0    0    0    0    -2   0    1

0    0    1    0    0    -4   -2

0    0    1    1    1    -2   -4



No. 113,  rk(L)=7,  |det(L)|=48,  G(L)={2, 4, 6}


0    1    0    0    0    0    0

1    -2   0    0    0    0    0

0    0    -2   0    -1   0    0

0    0    0    -4   -2   0    0

0    0    -1   -2   -4   -1   1

0    0    0    0    -1   -2   0

0    0    0    0    1    0    -2



No. 114,  rk(L)=7,  |det(L)|=54,  G(L)={2, 3, 9}


0    1    0    0    0    0    0

1    -2   0    0    0    0    0

0    0    -2   0    0    -1   1

0    0    0    -2   0    0    1

0    0    0    0    -2   1    0

0    0    -1   0    1    -4   -1

0    0    1    1    0    -1   -4



No. 115,  rk(L)=7,  |det(L)|=64,  G(L)={4, 4, 4}


0    1    0    0    0    0    0

1    -2   0    0    0    0    0

0    0    -2   0    -1   1    1

0    0    0    -2   1    -1   -1

0    0    -1   1    -4   2    2

0    0    1    -1   2    -4   0

0    0    1    -1   2    0    -4



No. 116,  rk(L)=7,  |det(L)|=64,  G(L)={2, 2, 16}


0    1    0    0    0    0    0

1    -2   0    0    0    0    0

0    0    -2   -1   0    1    -1

0    0    -1   -2   0    1    -1

0    0    0    0    -4   2    -2

0    0    1    1    2    -4   2

0    0    -1   -1   -2   2    -4



No. 117,  rk(L)=7,  |det(L)|=128,  G(L)={2, 2, 2, 4, 4}


0    1    0    0    0    0    0

1    -2   0    0    0    0    0

0    0    -2   0    0    0    0

0    0    0    -4   -2   2    2

0    0    0    -2   -4   0    0

0    0    0    2    0    -4   0

0    0    0    2    0    0    -4



No. 118,  rk(L)=7,  |det(L)|=162,  G(L)={3, 3, 3, 6}


0    1    0    0    0    0    0

1    -2   0    0    0    0    0

0    0    -4   -1   -1   -1   -2

0    0    -1   -4   -1   -1   -2

0    0    -1   -1   -4   -1   -2

0    0    -1   -1   -1   -4   1

0    0    -2   -2   -2   1    -4



No. 119,  rk(L)=8,  |det(L)|=11,  G(L)={11}


0    1    0    0    0    0    0    0

1    -2   0    0    0    0    0    0

0    0    -2   -1   -1   -1   -1   -1

0    0    -1   -2   -1   0    -1   0

0    0    -1   -1   -2   0    0    -1

0    0    -1   0    0    -2   -1   0

0    0    -1   -1   0    -1   -2   0

0    0    -1   0    -1   0    0    -4



No. 120,  rk(L)=8,  |det(L)|=12,  G(L)={2, 6}


0    1    0    0    0    0    0    0

1    -2   0    0    0    0    0    0

0    0    -2   -1   -1   -1   -1   -1

0    0    -1   -2   -1   -1   0    0

0    0    -1   -1   -2   -1   -1   0

0    0    -1   -1   -1   -2   -1   0

0    0    -1   0    -1   -1   -2   0

0    0    -1   0    0    0    0    -4



No. 121,  rk(L)=8,  |det(L)|=15,  G(L)={15}


0    1    0    0    0    0    0    0

1    -2   0    0    0    0    0    0

0    0    -2   1    1    -1   -1   1

0    0    1    -2   -1   0    0    -1

0    0    1    -1   -2   0    0    0

0    0    -1   0    0    -2   -1   0

0    0    -1   0    0    -1   -2   1

0    0    1    -1   0    0    1    -4



No. 122,  rk(L)=8,  |det(L)|=16,  G(L)={2, 8}


0    1    0    0    0    0    0    0

1    -2   0    0    0    0    0    0

0    0    -2   1    -1   -1   1    1

0    0    1    -2   1    1    -1   0

0    0    -1   1    -2   -1   1    1

0    0    -1   1    -1   -2   1    1

0    0    1    -1   1    1    -2   -1

0    0    1    0    1    1    -1   -4



No. 123,  rk(L)=8,  |det(L)|=20,  G(L)={2, 10}


0    1    0    0    0    0    0    0

1    0    0    0    0    0    0    0

0    0    -2   1    1    1    -1   0

0    0    1    -2   -1   -1   0    0

0    0    1    -1   -2   -1   1    1

0    0    1    -1   -1   -2   1    0

0    0    -1   0    1    1    -2   0

0    0    0    0    1    0    0    -6



No. 124,  rk(L)=8,  |det(L)|=20,  G(L)={2, 2, 5}


0    1    0    0    0    0    0    0

1    -2   0    0    0    0    0    0

0    0    -2   1    -1   -1   0    1

0    0    1    -2   0    1    0    -1

0    0    -1   0    -2   -1   0    1

0    0    -1   1    -1   -2   0    1

0    0    0    0    0    0    -2   1

0    0    1    -1   1    1    1    -4



No. 125,  rk(L)=8,  |det(L)|=23,  G(L)={23}


0    1    0    0    0    0    0    0

1    -2   0    0    0    0    0    0

0    0    -2   0    0    0    0    -1

0    0    0    -2   -1   -1   1    1

0    0    0    -1   -2   0    0    1

0    0    0    -1   0    -2   1    1

0    0    0    1    0    1    -2   -1

0    0    -1   1    1    1    -1   -4



No. 126,  rk(L)=8,  |det(L)|=24,  G(L)={4, 6}


0    1    0    0    0    0    0    0

1    0    0    0    0    0    0    0

0    0    -2   1    -1   -1   0    0

0    0    1    -2   1    1    -1   0

0    0    -1   1    -2   -1   1    0

0    0    -1   1    -1   -2   0    0

0    0    0    -1   1    0    -2   0

0    0    0    0    0    0    0    -6



No. 127,  rk(L)=8,  |det(L)|=27,  G(L)={3, 9}


0    1    0    0    0    0    0    0

1    -2   0    0    0    0    0    0

0    0    -2   1    -1   -1   1    1

0    0    1    -2   1    1    0    0

0    0    -1   1    -2   0    0    1

0    0    -1   1    0    -2   0    0

0    0    1    0    0    0    -4   -2

0    0    1    0    1    0    -2   -4



No. 128,  rk(L)=8,  |det(L)|=28,  G(L)={2, 14}


0    1    0    0    0    0    0    0

1    -2   0    0    0    0    0    0

0    0    -2   -1   0    0    0    -1

0    0    -1   -2   0    0    0    -1

0    0    0    0    -2   1    1    1

0    0    0    0    1    -2   0    0

0    0    0    0    1    0    -2   0

0    0    -1   -1   1    0    0    -4



No. 129,  rk(L)=8,  |det(L)|=32,  G(L)={2, 2, 2, 4}


0    1    0    0    0    0    0    0

1    0    0    0    0    0    0    0

0    0    -2   1    0    0    -1   0

0    0    1    -2   -1   0    1    0

0    0    0    -1   -2   0    1    0

0    0    0    0    0    -2   0    0

0    0    -1   1    1    0    -2   0

0    0    0    0    0    0    0    -4



No. 130,  rk(L)=8,  |det(L)|=32,  G(L)={4, 8}


0    1    0    0    0    0    0    0

1    -2   0    0    0    0    0    0

0    0    -2   -1   -1   0    0    1

0    0    -1   -2   0    0    0    1

0    0    -1   0    -2   0    0    1

0    0    0    0    0    -2   0    -1

0    0    0    0    0    0    -2   1

0    0    1    1    1    -1   1    -4



No. 131,  rk(L)=8,  |det(L)|=32,  G(L)={2, 16}


0    1    0    0    0    0    0    0

1    -2   0    0    0    0    0    0

0    0    -2   -1   -1   -1   1    1

0    0    -1   -2   -1   -1   1    0

0    0    -1   -1   -2   -1   0    1

0    0    -1   -1   -1   -2   0    1

0    0    1    1    0    0    -4   -1

0    0    1    0    1    1    -1   -4



No. 132,  rk(L)=8,  |det(L)|=36,  G(L)={2, 3, 6}


0    1    0    0    0    0    0    0

1    0    0    0    0    0    0    0

0    0    -2   1    0    -1   0    -1

0    0    1    -2   -1   1    0    1

0    0    0    -1   -2   1    0    1

0    0    -1   1    1    -2   1    -1

0    0    0    0    0    1    -4   0

0    0    -1   1    1    -1   0    -4



No. 133,  rk(L)=8,  |det(L)|=48,  G(L)={4, 12}


0    1    0    0    0    0    0    0

1    -2   0    0    0    0    0    0

0    0    -2   1    0    0    -1   -1

0    0    1    -2   0    0    1    0

0    0    0    0    -2   1    -1   -1

0    0    0    0    1    -2   1    0

0    0    -1   1    -1   1    -4   -2

0    0    -1   0    -1   0    -2   -4



No. 134,  rk(L)=8,  |det(L)|=48,  G(L)={2, 2, 2, 6}


0    1    0    0    0    0    0    0

1    -2   0    0    0    0    0    0

0    0    -2   0    0    1    0    0

0    0    0    -2   0    -1   0    0

0    0    0    0    -2   -1   0    0

0    0    1    -1   -1   -4   1    1

0    0    0    0    0    1    -2   0

0    0    0    0    0    1    0    -2



No. 135,  rk(L)=8,  |det(L)|=64,  G(L)={2, 2, 4, 4}


0    1    0    0    0    0    0    0

1    -2   0    0    0    0    0    0

0    0    -2   0    0    1    0    -1

0    0    0    -2   0    -1   0    1

0    0    0    0    -2   -1   0    1

0    0    1    -1   -1   -4   1    2

0    0    0    0    0    1    -2   -1

0    0    -1   1    1    2    -1   -4



No. 136,  rk(L)=8,  |det(L)|=64,  G(L)={2, 2, 4, 4}


0    1    0    0    0    0    0    0

1    -2   0    0    0    0    0    0

0    0    -2   -1   -1   1    -1   -1

0    0    -1   -2   -1   1    -1   -1

0    0    -1   -1   -2   0    0    0

0    0    1    1    0    -4   2    2

0    0    -1   -1   0    2    -4   0

0    0    -1   -1   0    2    0    -4



No. 137,  rk(L)=8,  |det(L)|=243,  G(L)={3, 3, 3, 3, 3}


0    1    0    0    0    0    0    0

1    -2   0    0    0    0    0    0

0    0    -4   1    -1   -1   0    0

0    0    1    -4   -2   1    0    0

0    0    -1   -2   -4   2    -3   0

0    0    -1   1    2    -4   3    0

0    0    0    0    -3   3    -6   -3

0    0    0    0    0    0    -3   -6



No. 138,  rk(L)=9,  |det(L)|=8,  G(L)={8}


0    1    0    0    0    0    0    0    0

1    -2   0    0    0    0    0    0    0

0    0    -2   1    1    1    1    1    1

0    0    1    -2   -1   -1   -1   -1   -1

0    0    1    -1   -2   -1   0    0    0

0    0    1    -1   -1   -2   -1   0    -1

0    0    1    -1   0    -1   -2   -1   -1

0    0    1    -1   0    0    -1   -2   -1

0    0    1    -1   0    -1   -1   -1   -4



No. 139,  rk(L)=9,  |det(L)|=10,  G(L)={10}


0    1    0    0    0    0    0    0    0

1    -2   0    0    0    0    0    0    0

0    0    -2   -1   -1   -1   1    1    -1

0    0    -1   -2   0    -1   1    1    0

0    0    -1   0    -2   0    1    0    0

0    0    -1   -1   0    -2   1    1    -1

0    0    1    1    1    1    -2   -1   0

0    0    1    1    0    1    -1   -2   0

0    0    -1   0    0    -1   0    0    -4



No. 140,  rk(L)=9,  |det(L)|=14,  G(L)={14}


0    1    0    0    0    0    0    0    0

1    0    0    0    0    0    0    0    0

0    0    -2   0    1    -1   -1   -1   0

0    0    0    -2   0    0    -1   -1   1

0    0    1    0    -2   0    0    1    0

0    0    -1   0    0    -2   -1   -1   0

0    0    -1   -1   0    -1   -2   -1   1

0    0    -1   -1   1    -1   -1   -2   1

0    0    0    1    0    0    1    1    -6



No. 141,  rk(L)=9,  |det(L)|=16,  G(L)={2, 2, 4}


0    1    0    0    0    0    0    0    0

1    0    0    0    0    0    0    0    0

0    0    -2   -1   0    1    -1   -1   0

0    0    -1   -2   -1   1    -1   -1   0

0    0    0    -1   -2   1    -1   -1   0

0    0    1    1    1    -2   1    1    0

0    0    -1   -1   -1   1    -2   -1   0

0    0    -1   -1   -1   1    -1   -2   0

0    0    0    0    0    0    0    0    -4



No. 142,  rk(L)=9,  |det(L)|=16,  G(L)={16}


0    1    0    0    0    0    0    0    0

1    -2   0    0    0    0    0    0    0

0    0    -2   -1   -1   1    -1   -1   -1

0    0    -1   -2   -1   1    -1   -1   0

0    0    -1   -1   -2   1    -1   -1   -1

0    0    1    1    1    -2   1    1    0

0    0    -1   -1   -1   1    -2   -1   -1

0    0    -1   -1   -1   1    -1   -2   0

0    0    -1   0    -1   0    -1   0    -4



No. 143,  rk(L)=9,  |det(L)|=18,  G(L)={3, 6}


0    1    0    0    0    0    0    0    0

1    0    0    0    0    0    0    0    0

0    0    -2   0    1    0    -1   -1   0

0    0    0    -2   1    -1   0    -1   0

0    0    1    1    -2   1    1    1    0

0    0    0    -1   1    -2   -1   -1   0

0    0    -1   0    1    -1   -2   -1   0

0    0    -1   -1   1    -1   -1   -2   0

0    0    0    0    0    0    0    0    -6



No. 144,  rk(L)=9,  |det(L)|=18,  G(L)={2, 9}


0    1    0    0    0    0    0    0    0

1    -2   0    0    0    0    0    0    0

0    0    -2   1    1    1    1    0    1

0    0    1    -2   -1   -1   -1   0    0

0    0    1    -1   -2   0    -1   0    0

0    0    1    -1   0    -2   0    0    0

0    0    1    -1   -1   0    -2   0    -1

0    0    0    0    0    0    0    -2   1

0    0    1    0    0    0    -1   1    -4



No. 145,  rk(L)=9,  |det(L)|=20,  G(L)={20}


0    1    0    0    0    0    0    0    0

1    0    0    0    0    0    0    0    0

0    0    -2   -1   -1   1    -1   0    -1

0    0    -1   -2   -1   1    -1   -1   -1

0    0    -1   -1   -2   1    -1   -1   -1

0    0    1    1    1    -2   1    0    1

0    0    -1   -1   -1   1    -2   0    -1

0    0    0    -1   -1   0    0    -2   0

0    0    -1   -1   -1   1    -1   0    -6



No. 146,  rk(L)=9,  |det(L)|=24,  G(L)={2, 2, 6}


0    1    0    0    0    0    0    0    0

1    0    0    0    0    0    0    0    0

0    0    -2   1    -1   1    0    0    0

0    0    1    -2   1    -1   1    0    1

0    0    -1   1    -2   1    -1   0    0

0    0    1    -1   1    -2   1    0    0

0    0    0    1    -1   1    -2   0    0

0    0    0    0    0    0    0    -2   0

0    0    0    1    0    0    0    0    -4



No. 147,  rk(L)=9,  |det(L)|=24,  G(L)={24}


0    1    0    0    0    0    0    0    0

1    -2   0    0    0    0    0    0    0

0    0    -2   1    1    1    1    1    0

0    0    1    -2   -1   -1   -1   -1   0

0    0    1    -1   -2   -1   -1   0    0

0    0    1    -1   -1   -2   -1   -1   0

0    0    1    -1   -1   -1   -2   0    0

0    0    1    -1   0    -1   0    -4   1

0    0    0    0    0    0    0    1    -2



No. 148,  rk(L)=9,  |det(L)|=30,  G(L)={30}


0    1    0    0    0    0    0    0    0

1    0    0    0    0    0    0    0    0

0    0    -2   1    -1   -1   -1   1    0

0    0    1    -2   1    1    0    0    1

0    0    -1   1    -2   -1   -1   1    -1

0    0    -1   1    -1   -2   -1   0    -1

0    0    -1   0    -1   -1   -2   1    0

0    0    1    0    1    0    1    -4   0

0    0    0    1    -1   -1   0    0    -4



No. 149,  rk(L)=9,  |det(L)|=32,  G(L)={2, 4, 4}


0    1    0    0    0    0    0    0    0

1    -2   0    0    0    0    0    0    0

0    0    -2   -1   -1   1    1    -1   1

0    0    -1   -2   -1   0    1    -1   0

0    0    -1   -1   -2   0    1    0    1

0    0    1    0    0    -2   0    1    0

0    0    1    1    1    0    -2   0    -1

0    0    -1   -1   0    1    0    -4   1

0    0    1    0    1    0    -1   1    -4



No. 150,  rk(L)=9,  |det(L)|=32,  G(L)={2, 2, 8}


0    1    0    0    0    0    0    0    0

1    -2   0    0    0    0    0    0    0

0    0    -2   -1   -1   0    -1   0    0

0    0    -1   -2   -1   0    -1   0    0

0    0    -1   -1   -2   0    0    0    0

0    0    0    0    0    -2   -1   0    1

0    0    -1   -1   0    -1   -4   1    1

0    0    0    0    0    0    1    -2   -1

0    0    0    0    0    1    1    -1   -2



No. 151,  rk(L)=9,  |det(L)|=54,  G(L)={3, 3, 6}


0    1    0    0    0    0    0    0    0

1    0    0    0    0    0    0    0    0

0    0    -2   -1   -1   -1   1    -1   -1

0    0    -1   -2   -1   -1   1    0    -1

0    0    -1   -1   -2   0    1    0    0

0    0    -1   -1   0    -2   0    0    -1

0    0    1    1    1    0    -4   2    2

0    0    -1   0    0    0    2    -4   -2

0    0    -1   -1   0    -1   2    -2   -4



No. 152,  rk(L)=9,  |det(L)|=64,  G(L)={2, 2, 2, 2, 4}


0    1    0    0    0    0    0    0    0

1    -2   0    0    0    0    0    0    0

0    0    -2   0    0    -1   0    0    0

0    0    0    -2   0    -1   0    0    0

0    0    0    0    -2   1    0    0    0

0    0    -1   -1   1    -4   1    1    1

0    0    0    0    0    1    -2   0    0

0    0    0    0    0    1    0    -2   0

0    0    0    0    0    1    0    0    -2



No. 153,  rk(L)=10,  |det(L)|=5,  G(L)={5}


0    1    0    0    0    0    0    0    0    0

1    -2   0    0    0    0    0    0    0    0

0    0    -2   1    1    1    -1   -1   -1   1

0    0    1    -2   -1   -1   1    1    0    -1

0    0    1    -1   -2   -1   0    0    1    0

0    0    1    -1   -1   -2   0    1    1    0

0    0    -1   1    0    0    -2   -1   0    1

0    0    -1   1    0    1    -1   -2   0    1

0    0    -1   0    1    1    0    0    -2   0

0    0    1    -1   0    0    1    1    0    -4



No. 154,  rk(L)=10,  |det(L)|=8,  G(L)={2, 4}


0    1    0    0    0    0    0    0    0    0

1    0    0    0    0    0    0    0    0    0

0    0    -2   1    -1   1    -1   0    1    0

0    0    1    -2   1    -1   0    -1   0    0

0    0    -1   1    -2   1    -1   1    1    0

0    0    1    -1   1    -2   1    0    0    0

0    0    -1   0    -1   1    -2   0    1    0

0    0    0    -1   1    0    0    -2   0    0

0    0    1    0    1    0    1    0    -2   0

0    0    0    0    0    0    0    0    0    -4



No. 155,  rk(L)=10,  |det(L)|=9,  G(L)={9}


0    1    0    0    0    0    0    0    0    0

1    0    0    0    0    0    0    0    0    0

0    0    -2   0    -1   -1   -1   0    0    0

0    0    0    -2   -1   -1   -1   1    -1   1

0    0    -1   -1   -2   -1   -1   0    0    0

0    0    -1   -1   -1   -2   -1   0    -1   1

0    0    -1   -1   -1   -1   -2   1    -1   1

0    0    0    1    0    0    1    -2   1    -1

0    0    0    -1   0    -1   -1   1    -2   1

0    0    0    1    0    1    1    -1   1    -6



No. 156,  rk(L)=10,  |det(L)|=9,  G(L)={9}


0    1    0    0    0    0    0    0    0    0

1    -2   0    0    0    0    0    0    0    0

0    0    -2   0    0    0    0    0    -1   1

0    0    0    -2   -1   -1   -1   1    1    -1

0    0    0    -1   -2   -1   -1   1    0    -1

0    0    0    -1   -1   -2   -1   0    0    0

0    0    0    -1   -1   -1   -2   1    0    -1

0    0    0    1    1    0    1    -2   0    1

0    0    -1   1    0    0    0    0    -2   1

0    0    1    -1   -1   0    -1   1    1    -4



No. 157,  rk(L)=10,  |det(L)|=12,  G(L)={2, 6}


0    1    0    0    0    0    0    0    0    0

1    0    0    0    0    0    0    0    0    0

0    0    -2   0    0    0    0    0    -1   0

0    0    0    -2   0    -1   -1   1    -1   1

0    0    0    0    -2   -1   -1   1    -1   1

0    0    0    -1   -1   -2   -1   1    -1   1

0    0    0    -1   -1   -1   -2   1    -1   1

0    0    0    1    1    1    1    -2   1    -1

0    0    -1   -1   -1   -1   -1   1    -2   1

0    0    0    1    1    1    1    -1   1    -4



No. 158,  rk(L)=10,  |det(L)|=16,  G(L)={2, 8}


0    1    0    0    0    0    0    0    0    0

1    0    0    0    0    0    0    0    0    0

0    0    -2   -1   -1   1    -1   1    0    1

0    0    -1   -2   -1   1    0    0    0    0

0    0    -1   -1   -2   1    -1   1    0    1

0    0    1    1    1    -2   1    -1   0    -1

0    0    -1   0    -1   1    -2   1    0    1

0    0    1    0    1    -1   1    -2   0    -1

0    0    0    0    0    0    0    0    -2   0

0    0    1    0    1    -1   1    -1   0    -4



No. 159,  rk(L)=10,  |det(L)|=16,  G(L)={4, 4}


0    1    0    0    0    0    0    0    0    0

1    0    0    0    0    0    0    0    0    0

0    0    -2   -1   -1   1    -1   -1   1    0

0    0    -1   -2   -1   1    -1   -1   1    0

0    0    -1   -1   -2   1    0    -1   1    0

0    0    1    1    1    -2   0    1    -1   0

0    0    -1   -1   0    0    -2   0    0    0

0    0    -1   -1   -1   1    0    -2   1    0

0    0    1    1    1    -1   0    1    -2   0

0    0    0    0    0    0    0    0    0    -4



No. 160,  rk(L)=10,  |det(L)|=16,  G(L)={4, 4}


0    1    0    0    0    0    0    0    0    0

1    -2   0    0    0    0    0    0    0    0

0    0    -2   -1   1    1    -1   -1   -1   -1

0    0    -1   -2   0    0    -1   -1   0    0

0    0    1    0    -2   -1   1    1    0    0

0    0    1    0    -1   -2   1    1    1    1

0    0    -1   -1   1    1    -2   -1   0    0

0    0    -1   -1   1    1    -1   -2   0    0

0    0    -1   0    0    1    0    0    -4   0

0    0    -1   0    0    1    0    0    0    -4



No. 161,  rk(L)=10,  |det(L)|=16,  G(L)={4, 4}


0    1    0    0    0    0    0    0    0    0

1    -2   0    0    0    0    0    0    0    0

0    0    -2   -1   -1   1    -1   -1   -1   -1

0    0    -1   -2   -1   0    0    -1   -1   -1

0    0    -1   -1   -2   0    0    -1   -1   0

0    0    1    0    0    -2   1    0    0    1

0    0    -1   0    0    1    -2   0    0    0

0    0    -1   -1   -1   0    0    -2   -1   -1

0    0    -1   -1   -1   0    0    -1   -2   0

0    0    -1   -1   0    1    0    -1   0    -4



No. 162,  rk(L)=10,  |det(L)|=25,  G(L)={5, 5}


0    1    0    0    0    0    0    0    0    0

1    0    0    0    0    0    0    0    0    0

0    0    -2   -1   -1   0    1    -1   1    1

0    0    -1   -2   -1   0    1    -1   0    0

0    0    -1   -1   -2   -1   1    -1   1    1

0    0    0    0    -1   -2   0    -1   1    1

0    0    1    1    1    0    -2   1    0    -1

0    0    -1   -1   -1   -1   1    -2   1    1

0    0    1    0    1    1    0    1    -4   -1

0    0    1    0    1    1    -1   1    -1   -4



No. 163,  rk(L)=10,  |det(L)|=81,  G(L)={3, 3, 3, 3}


0    1    0    0    0    0    0    0    0    0

1    0    0    0    0    0    0    0    0    0

0    0    -2   -1   0    -1   1    -1   1    -1

0    0    -1   -2   1    -1   0    -1   1    -1

0    0    0    1    -2   1    0    0    -1   1

0    0    -1   -1   1    -2   1    -1   1    -1

0    0    1    0    0    1    -4   2    -2   2

0    0    -1   -1   0    -1   2    -4   2    -2

0    0    1    1    -1   1    -2   2    -4   1

0    0    -1   -1   1    -1   2    -2   1    -4



No. 164,  rk(L)=10,  |det(L)|=256,  G(L)={2, 2, 2, 2, 2, 2, 2, 2}


0    1    0    0    0    0    0    0    0    0

1    -2   0    0    0    0    0    0    0    0

0    0    -4   2    2    0    2    0    0    0

0    0    2    -4   0    0    0    0    0    0

0    0    2    0    -4   2    0    0    0    0

0    0    0    0    2    -4   0    0    0    0

0    0    2    0    0    0    -4   2    0    0

0    0    0    0    0    0    2    -4   2    0

0    0    0    0    0    0    0    2    -4   2

0    0    0    0    0    0    0    0    2    -4



No. 165,  rk(L)=10,  |det(L)|=1024,  G(L)={2, 2, 2, 2, 2, 2, 2, 2, 2, 2}


0    2    0    0    0    0    0    0    0    0

2    2    0    0    0    0    0    0    0    0

0    0    -4   2    2    0    2    0    0    0

0    0    2    -4   0    0    0    0    0    0

0    0    2    0    -4   2    0    0    0    0

0    0    0    0    2    -4   0    0    0    0

0    0    2    0    0    0    -4   2    0    0

0    0    0    0    0    0    2    -4   2    0

0    0    0    0    0    0    0    2    -4   2

0    0    0    0    0    0    0    0    2    -4



No. 166,  rk(L)=11,  |det(L)|=4,  G(L)={4}


0    1    0    0    0    0    0    0    0    0    0

1    0    0    0    0    0    0    0    0    0    0

0    0    -2   0    1    0    0    0    0    0    0

0    0    0    -2   1    0    0    0    0    0    0

0    0    1    1    -2   1    0    0    0    0    0

0    0    0    0    1    -2   1    0    0    0    0

0    0    0    0    0    1    -2   1    0    0    0

0    0    0    0    0    0    1    -2   1    0    0

0    0    0    0    0    0    0    1    -2   1    0

0    0    0    0    0    0    0    0    1    -2   1

0    0    0    0    0    0    0    0    0    1    -2



No. 167,  rk(L)=11,  |det(L)|=6,  G(L)={6}


0    1    0    0    0    0    0    0    0    0    0

1    0    0    0    0    0    0    0    0    0    0

0    0    -2   1    0    -1   -1   -1   0    -1   0

0    0    1    -2   1    1    1    1    1    1    0

0    0    0    1    -2   -1   0    -1   -1   -1   0

0    0    -1   1    -1   -2   -1   -1   -1   -1   0

0    0    -1   1    0    -1   -2   -1   -1   0    0

0    0    -1   1    -1   -1   -1   -2   -1   -1   0

0    0    0    1    -1   -1   -1   -1   -2   0    0

0    0    -1   1    -1   -1   0    -1   0    -2   0

0    0    0    0    0    0    0    0    0    0    -6



No. 168,  rk(L)=11,  |det(L)|=8,  G(L)={8}


0    1    0    0    0    0    0    0    0    0    0

1    0    0    0    0    0    0    0    0    0    0

0    0    -2   1    -1   -1   1    -1   1    0    -1

0    0    1    -2   1    1    0    0    0    0    0

0    0    -1   1    -2   -1   1    -1   1    0    -1

0    0    -1   1    -1   -2   0    0    1    0    -1

0    0    1    0    1    0    -2   1    -1   0    1

0    0    -1   0    -1   0    1    -2   1    0    -1

0    0    1    0    1    1    -1   1    -2   0    1

0    0    0    0    0    0    0    0    0    -2   1

0    0    -1   0    -1   -1   1    -1   1    1    -4



No. 169,  rk(L)=11,  |det(L)|=12,  G(L)={12}


0    1    0    0    0    0    0    0    0    0    0

1    0    0    0    0    0    0    0    0    0    0

0    0    -2   -1   0    -1   0    1    -1   1    -1

0    0    -1   -2   1    -1   0    1    -1   1    -1

0    0    0    1    -2   1    1    -1   0    0    0

0    0    -1   -1   1    -2   -1   1    -1   0    0

0    0    0    0    1    -1   -2   1    0    0    0

0    0    1    1    -1   1    1    -2   1    -1   1

0    0    -1   -1   0    -1   0    1    -2   1    -1

0    0    1    1    0    0    0    -1   1    -4   1

0    0    -1   -1   0    0    0    1    -1   1    -4



No. 170,  rk(L)=11,  |det(L)|=18,  G(L)={3, 6}


0    1    0    0    0    0    0    0    0    0    0

1    0    0    0    0    0    0    0    0    0    0

0    0    -2   0    -1   1    -1   0    0    0    1

0    0    0    -2   1    -1   0    1    -1   1    -1

0    0    -1   1    -2   1    -1   0    0    -1   1

0    0    1    -1   1    -2   1    1    -1   1    -1

0    0    -1   0    -1   1    -2   0    0    0    1

0    0    0    1    0    1    0    -2   1    0    1

0    0    0    -1   0    -1   0    1    -2   1    0

0    0    0    1    -1   1    0    0    1    -4   -1

0    0    1    -1   1    -1   1    1    0    -1   -4



No. 171,  rk(L)=11,  |det(L)|=512,  G(L)={2, 2, 2, 2, 2, 2, 2, 2, 2}


0    1    0    0    0    0    0    0    0    0    0

1    0    0    0    0    0    0    0    0    0    0

0    0    -2   0    0    0    0    0    0    0    0

0    0    0    -4   2    2    0    2    0    0    0

0    0    0    2    -4   0    0    0    0    0    0

0    0    0    2    0    -4   2    0    0    0    0

0    0    0    0    0    2    -4   0    0    0    0

0    0    0    2    0    0    0    -4   2    0    0

0    0    0    0    0    0    0    2    -4   2    0

0    0    0    0    0    0    0    0    2    -4   2

0    0    0    0    0    0    0    0    0    2    -4



No. 172,  rk(L)=12,  |det(L)|=8,  G(L)={2, 4}


0    1    0    0    0    0    0    0    0    0    0    0

1    0    0    0    0    0    0    0    0    0    0    0

0    0    -2   1    0    1    1    0    0    0    1    0

0    0    1    -2   -1   -1   -1   0    0    0    -1   0

0    0    0    -1   -2   -1   0    -1   -1   0    -1   0

0    0    1    -1   -1   -2   0    -1   -1   0    -1   0

0    0    1    -1   0    0    -2   0    0    0    -1   0

0    0    0    0    -1   -1   0    -2   -1   0    -1   0

0    0    0    0    -1   -1   0    -1   -2   0    -1   0

0    0    0    0    0    0    0    0    0    -2   0    0

0    0    1    -1   -1   -1   -1   -1   -1   0    -2   0

0    0    0    0    0    0    0    0    0    0    0    -4



No. 173,  rk(L)=12,  |det(L)|=12,  G(L)={2, 2, 3}


0    1    0    0    0    0    0    0    0    0    0    0

1    0    0    0    0    0    0    0    0    0    0    0

0    0    -2   1    0    0    0    0    0    0    0    0

0    0    1    -2   0    0    0    0    0    0    0    0

0    0    0    0    -2   0    1    0    0    0    0    0

0    0    0    0    0    -2   1    0    0    0    0    0

0    0    0    0    1    1    -2   1    0    0    0    0

0    0    0    0    0    0    1    -2   1    0    0    0

0    0    0    0    0    0    0    1    -2   1    0    0

0    0    0    0    0    0    0    0    1    -2   1    0

0    0    0    0    0    0    0    0    0    1    -2   1

0    0    0    0    0    0    0    0    0    0    1    -2



No. 174,  rk(L)=12,  |det(L)|=16,  G(L)={4, 4}


0    1    0    0    0    0    0    0    0    0    0    0

1    0    0    0    0    0    0    0    0    0    0    0

0    0    -2   -1   0    -1   0    -1   1    -1   0    0

0    0    -1   -2   1    -1   0    -1   1    -1   0    0

0    0    0    1    -2   1    0    0    0    1    -1   -1

0    0    -1   -1   1    -2   0    0    0    -1   1    0

0    0    0    0    0    0    -2   0    0    0    -1   -1

0    0    -1   -1   0    0    0    -2   1    -1   0    0

0    0    1    1    0    0    0    1    -2   1    0    0

0    0    -1   -1   1    -1   0    -1   1    -2   1    1

0    0    0    0    -1   1    -1   0    0    1    -4   -1

0    0    0    0    -1   0    -1   0    0    1    -1   -4



No. 175,  rk(L)=12,  |det(L)|=27,  G(L)={3, 3, 3}


0    1    0    0    0    0    0    0    0    0    0    0

1    0    0    0    0    0    0    0    0    0    0    0

0    0    -2   1    0    0    0    0    0    0    0    0

0    0    1    -2   0    0    0    0    0    0    0    0

0    0    0    0    -2   1    0    0    0    0    0    0

0    0    0    0    1    -2   0    0    0    0    0    0

0    0    0    0    0    0    -2   1    0    1    0    1

0    0    0    0    0    0    1    -2   1    0    0    0

0    0    0    0    0    0    0    1    -2   0    0    0

0    0    0    0    0    0    1    0    0    -2   1    0

0    0    0    0    0    0    0    0    0    1    -2   0

0    0    0    0    0    0    1    0    0    0    0    -2



No. 176,  rk(L)=12,  |det(L)|=256,  G(L)={2, 2, 2, 2, 2, 2, 2, 2}


0    1    0    0    0    0    0    0    0    0    0    0

1    0    0    0    0    0    0    0    0    0    0    0

0    0    -2   0    1    0    0    0    0    0    0    0

0    0    0    -2   1    0    0    0    0    0    0    0

0    0    1    1    -2   1    0    0    0    0    0    0

0    0    0    0    1    -2   0    0    0    0    0    0

0    0    0    0    0    0    -2   0    0    0    0    0

0    0    0    0    0    0    0    -2   0    0    0    0

0    0    0    0    0    0    0    0    -2   0    0    0

0    0    0    0    0    0    0    0    0    -2   0    0

0    0    0    0    0    0    0    0    0    0    -2   0

0    0    0    0    0    0    0    0    0    0    0    -2



No. 177,  rk(L)=13,  |det(L)|=6,  G(L)={6}


0    1    0    0    0    0    0    0    0    0    0    0    0

1    0    0    0    0    0    0    0    0    0    0    0    0

0    0    -2   -1   1    1    0    1    -1   1    -1   1    0

0    0    -1   -2   1    1    -1   1    -1   1    -1   1    -1

0    0    1    1    -2   -1   0    -1   1    -1   1    -1   0

0    0    1    1    -1   -2   0    -1   1    -1   1    -1   1

0    0    0    -1   0    0    -2   1    0    0    0    0    -1

0    0    1    1    -1   -1   1    -2   1    -1   1    -1   1

0    0    -1   -1   1    1    0    1    -2   1    -1   1    -1

0    0    1    1    -1   -1   0    -1   1    -2   1    -1   0

0    0    -1   -1   1    1    0    1    -1   1    -2   1    -1

0    0    1    1    -1   -1   0    -1   1    -1   1    -2   0

0    0    0    -1   0    1    -1   1    -1   0    -1   0    -4



No. 178,  rk(L)=13,  |det(L)|=16,  G(L)={2, 2, 4}


0    1    0    0    0    0    0    0    0    0    0    0    0

1    0    0    0    0    0    0    0    0    0    0    0    0

0    0    -2   1    0    0    0    1    0    -1   1    1    0

0    0    1    -2   -1   1    0    -1   0    1    -1   -1   0

0    0    0    -1   -2   1    0    -1   1    0    0    0    1

0    0    0    1    1    -2   0    1    0    -1   1    1    -1

0    0    0    0    0    0    -2   0    0    0    1    1    -1

0    0    1    -1   -1   1    0    -2   1    1    -1   -1   1

0    0    0    0    1    0    0    1    -2   0    0    0    -1

0    0    -1   1    0    -1   0    1    0    -2   1    1    0

0    0    1    -1   0    1    1    -1   0    1    -4   -3   0

0    0    1    -1   0    1    1    -1   0    1    -3   -4   1

0    0    0    0    1    -1   -1   1    -1   0    0    1    -4



No. 179,  rk(L)=13,  |det(L)|=128,  G(L)={2, 2, 2, 2, 2, 2, 2}


0    1    0    0    0    0    0    0    0    0    0    0    0

1    0    0    0    0    0    0    0    0    0    0    0    0

0    0    -2   0    1    0    0    0    0    0    0    0    0

0    0    0    -2   1    0    0    0    0    0    0    0    0

0    0    1    1    -2   1    0    0    0    0    0    0    0

0    0    0    0    1    -2   0    0    0    0    0    0    0

0    0    0    0    0    0    -2   0    1    0    0    0    0

0    0    0    0    0    0    0    -2   1    0    0    0    0

0    0    0    0    0    0    1    1    -2   1    0    0    0

0    0    0    0    0    0    0    0    1    -2   0    0    0

0    0    0    0    0    0    0    0    0    0    -2   0    0

0    0    0    0    0    0    0    0    0    0    0    -2   0

0    0    0    0    0    0    0    0    0    0    0    0    -2



No. 180,  rk(L)=14,  |det(L)|=5,  G(L)={5}


0    1    0    0    0    0    0    0    0    0    0    0    0    0

1    -2   0    0    0    0    0    0    0    0    0    0    0    0

0    0    -2   0    0    1    0    0    0    0    0    0    0    0

0    0    0    -2   1    0    0    0    0    0    0    0    0    0

0    0    0    1    -2   1    0    0    0    0    0    0    0    0

0    0    1    0    1    -2   1    0    0    0    0    0    0    0

0    0    0    0    0    1    -2   1    0    0    0    0    0    0

0    0    0    0    0    0    1    -2   1    0    0    0    0    0

0    0    0    0    0    0    0    1    -2   1    0    0    0    0

0    0    0    0    0    0    0    0    1    -2   0    0    0    0

0    0    0    0    0    0    0    0    0    0    -2   1    0    0

0    0    0    0    0    0    0    0    0    0    1    -2   1    0

0    0    0    0    0    0    0    0    0    0    0    1    -2   1

0    0    0    0    0    0    0    0    0    0    0    0    1    -2



No. 181,  rk(L)=14,  |det(L)|=8,  G(L)={2, 4}


0    1    0    0    0    0    0    0    0    0    0    0    0    0

1    -2   0    0    0    0    0    0    0    0    0    0    0    0

0    0    -2   0    0    1    0    0    0    0    0    0    0    0

0    0    0    -2   1    0    0    0    0    0    0    0    0    0

0    0    0    1    -2   1    0    0    0    0    0    0    0    0

0    0    1    0    1    -2   1    0    0    0    0    0    0    0

0    0    0    0    0    1    -2   1    0    0    0    0    0    0

0    0    0    0    0    0    1    -2   1    0    0    0    0    0

0    0    0    0    0    0    0    1    -2   1    0    0    0    0

0    0    0    0    0    0    0    0    1    -2   0    0    0    0

0    0    0    0    0    0    0    0    0    0    -2   1    0    0

0    0    0    0    0    0    0    0    0    0    1    -2   1    0

0    0    0    0    0    0    0    0    0    0    0    1    -2   0

0    0    0    0    0    0    0    0    0    0    0    0    0    -2



No. 182,  rk(L)=14,  |det(L)|=9,  G(L)={3, 3}


0    1    0    0    0    0    0    0    0    0    0    0    0    0

1    0    0    0    0    0    0    0    0    0    0    0    0    0

0    0    -2   1    0    1    0    1    0    0    0    0    0    0

0    0    1    -2   1    0    0    0    0    0    0    0    0    0

0    0    0    1    -2   0    0    0    0    0    0    0    0    0

0    0    1    0    0    -2   1    0    0    0    0    0    0    0

0    0    0    0    0    1    -2   0    0    0    0    0    0    0

0    0    1    0    0    0    0    -2   0    0    0    0    0    0

0    0    0    0    0    0    0    0    -2   1    0    1    0    1

0    0    0    0    0    0    0    0    1    -2   1    0    0    0

0    0    0    0    0    0    0    0    0    1    -2   0    0    0

0    0    0    0    0    0    0    0    1    0    0    -2   1    0

0    0    0    0    0    0    0    0    0    0    0    1    -2   0

0    0    0    0    0    0    0    0    1    0    0    0    0    -2



No. 183,  rk(L)=14,  |det(L)|=64,  G(L)={2, 2, 2, 2, 2, 2}


0    1    0    0    0    0    0    0    0    0    0    0    0    0

1    0    0    0    0    0    0    0    0    0    0    0    0    0

0    0    -2   0    1    0    0    0    0    0    0    0    0    0

0    0    0    -2   1    0    0    0    0    0    0    0    0    0

0    0    1    1    -2   1    0    0    0    0    0    0    0    0

0    0    0    0    1    -2   0    0    0    0    0    0    0    0

0    0    0    0    0    0    -2   0    1    0    0    0    0    0

0    0    0    0    0    0    0    -2   1    0    0    0    0    0

0    0    0    0    0    0    1    1    -2   1    0    0    0    0

0    0    0    0    0    0    0    0    1    -2   0    0    0    0

0    0    0    0    0    0    0    0    0    0    -2   0    1    0

0    0    0    0    0    0    0    0    0    0    0    -2   1    0

0    0    0    0    0    0    0    0    0    0    1    1    -2   1

0    0    0    0    0    0    0    0    0    0    0    0    1    -2



No. 184,  rk(L)=14,  |det(L)|=64,  G(L)={2, 2, 2, 2, 2, 2}


0    1    0    0    0    0    0    0    0    0    0    0    0    0

1    0    0    0    0    0    0    0    0    0    0    0    0    0

0    0    -2   0    0    0    0    0    0    0    0    0    0    0

0    0    0    -2   0    0    0    0    0    0    0    0    0    0

0    0    0    0    -2   0    0    0    0    0    0    0    0    0

0    0    0    0    0    -2   0    0    0    0    0    0    0    0

0    0    0    0    0    0    -2   0    1    0    0    0    0    0

0    0    0    0    0    0    0    -2   1    0    0    0    0    0

0    0    0    0    0    0    1    1    -2   1    0    0    0    0

0    0    0    0    0    0    0    0    1    -2   1    0    0    0

0    0    0    0    0    0    0    0    0    1    -2   1    0    0

0    0    0    0    0    0    0    0    0    0    1    -2   1    0

0    0    0    0    0    0    0    0    0    0    0    1    -2   1

0    0    0    0    0    0    0    0    0    0    0    0    1    -2



No. 185,  rk(L)=15,  |det(L)|=4,  G(L)={4}


0    1    0    0    0    0    0    0    0    0    0    0    0    0    0

1    -2   0    0    0    0    0    0    0    0    0    0    0    0    0

0    0    -2   0    0    1    0    0    0    0    0    0    0    0    0

0    0    0    -2   1    0    0    0    0    0    0    0    0    0    0

0    0    0    1    -2   1    0    0    0    0    0    0    0    0    0

0    0    1    0    1    -2   1    0    0    0    0    0    0    0    0

0    0    0    0    0    1    -2   1    0    0    0    0    0    0    0

0    0    0    0    0    0    1    -2   1    0    0    0    0    0    0

0    0    0    0    0    0    0    1    -2   1    0    0    0    0    0

0    0    0    0    0    0    0    0    1    -2   0    0    0    0    0

0    0    0    0    0    0    0    0    0    0    -2   0    1    0    0

0    0    0    0    0    0    0    0    0    0    0    -2   1    0    0

0    0    0    0    0    0    0    0    0    0    1    1    -2   1    0

0    0    0    0    0    0    0    0    0    0    0    0    1    -2   1

0    0    0    0    0    0    0    0    0    0    0    0    0    1    -2



No. 186,  rk(L)=15,  |det(L)|=6,  G(L)={6}


0    1    0    0    0    0    0    0    0    0    0    0    0    0    0

1    -2   0    0    0    0    0    0    0    0    0    0    0    0    0

0    0    -2   0    0    1    0    0    0    0    0    0    0    0    0

0    0    0    -2   1    0    0    0    0    0    0    0    0    0    0

0    0    0    1    -2   1    0    0    0    0    0    0    0    0    0

0    0    1    0    1    -2   1    0    0    0    0    0    0    0    0

0    0    0    0    0    1    -2   1    0    0    0    0    0    0    0

0    0    0    0    0    0    1    -2   1    0    0    0    0    0    0

0    0    0    0    0    0    0    1    -2   1    0    0    0    0    0

0    0    0    0    0    0    0    0    1    -2   0    0    0    0    0

0    0    0    0    0    0    0    0    0    0    -2   1    0    0    0

0    0    0    0    0    0    0    0    0    0    1    -2   1    0    0

0    0    0    0    0    0    0    0    0    0    0    1    -2   1    0

0    0    0    0    0    0    0    0    0    0    0    0    1    -2   1

0    0    0    0    0    0    0    0    0    0    0    0    0    1    -2



No. 187,  rk(L)=15,  |det(L)|=32,  G(L)={2, 2, 2, 2, 2}


0    1    0    0    0    0    0    0    0    0    0    0    0    0    0

1    0    0    0    0    0    0    0    0    0    0    0    0    0    0

0    0    -2   0    0    0    0    0    0    0    0    0    0    0    0

0    0    0    -2   0    0    0    0    0    0    0    0    0    0    0

0    0    0    0    -2   0    0    0    0    0    0    0    0    0    0

0    0    0    0    0    -2   0    1    0    0    0    0    0    0    0

0    0    0    0    0    0    -2   1    0    0    0    0    0    0    0

0    0    0    0    0    1    1    -2   1    0    0    0    0    0    0

0    0    0    0    0    0    0    1    -2   1    0    0    0    0    0

0    0    0    0    0    0    0    0    1    -2   1    0    0    0    0

0    0    0    0    0    0    0    0    0    1    -2   1    0    0    0

0    0    0    0    0    0    0    0    0    0    1    -2   1    0    0

0    0    0    0    0    0    0    0    0    0    0    1    -2   1    0

0    0    0    0    0    0    0    0    0    0    0    0    1    -2   1

0    0    0    0    0    0    0    0    0    0    0    0    0    1    -2



No. 188,  rk(L)=16,  |det(L)|=3,  G(L)={3}


0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0

1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0

0    0    -2   1    0    1    0    1    0    0    0    0    0    0    0    0

0    0    1    -2   1    0    0    0    0    0    0    0    0    0    0    0

0    0    0    1    -2   0    0    0    0    0    0    0    0    0    0    0

0    0    1    0    0    -2   1    0    0    0    0    0    0    0    0    0

0    0    0    0    0    1    -2   0    0    0    0    0    0    0    0    0

0    0    1    0    0    0    0    -2   0    0    0    0    0    0    0    0

0    0    0    0    0    0    0    0    -2   1    1    0    1    0    0    0

0    0    0    0    0    0    0    0    1    -2   0    0    0    0    0    0

0    0    0    0    0    0    0    0    1    0    -2   1    0    0    0    0

0    0    0    0    0    0    0    0    0    0    1    -2   0    0    0    0

0    0    0    0    0    0    0    0    1    0    0    0    -2   1    0    0

0    0    0    0    0    0    0    0    0    0    0    0    1    -2   1    0

0    0    0    0    0    0    0    0    0    0    0    0    0    1    -2   1

0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    -2



No. 189,  rk(L)=16,  |det(L)|=16,  G(L)={2, 2, 2, 2}


0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0

1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0

0    0    -2   0    0    0    0    0    0    0    0    0    0    0    0    0

0    0    0    -2   0    0    0    0    0    0    0    0    0    0    0    0

0    0    0    0    -2   0    1    0    0    0    0    0    0    0    0    0

0    0    0    0    0    -2   1    0    0    0    0    0    0    0    0    0

0    0    0    0    1    1    -2   1    0    0    0    0    0    0    0    0

0    0    0    0    0    0    1    -2   1    0    0    0    0    0    0    0

0    0    0    0    0    0    0    1    -2   1    0    0    0    0    0    0

0    0    0    0    0    0    0    0    1    -2   1    0    0    0    0    0

0    0    0    0    0    0    0    0    0    1    -2   1    0    0    0    0

0    0    0    0    0    0    0    0    0    0    1    -2   1    0    0    0

0    0    0    0    0    0    0    0    0    0    0    1    -2   1    0    0

0    0    0    0    0    0    0    0    0    0    0    0    1    -2   1    0

0    0    0    0    0    0    0    0    0    0    0    0    0    1    -2   1

0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    -2



No. 190,  rk(L)=17,  |det(L)|=4,  G(L)={4}


0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0

1    -2   0    0    0    0    0    0    0    0    0    0    0    0    0    0    0

0    0    -2   0    0    1    0    0    0    0    0    0    0    0    0    0    0

0    0    0    -2   1    0    0    0    0    0    0    0    0    0    0    0    0

0    0    0    1    -2   1    0    0    0    0    0    0    0    0    0    0    0

0    0    1    0    1    -2   1    0    0    0    0    0    0    0    0    0    0

0    0    0    0    0    1    -2   1    0    0    0    0    0    0    0    0    0

0    0    0    0    0    0    1    -2   1    0    0    0    0    0    0    0    0

0    0    0    0    0    0    0    1    -2   1    0    0    0    0    0    0    0

0    0    0    0    0    0    0    0    1    -2   0    0    0    0    0    0    0

0    0    0    0    0    0    0    0    0    0    -2   0    1    0    0    0    0

0    0    0    0    0    0    0    0    0    0    0    -2   1    0    0    0    0

0    0    0    0    0    0    0    0    0    0    1    1    -2   1    0    0    0

0    0    0    0    0    0    0    0    0    0    0    0    1    -2   1    0    0

0    0    0    0    0    0    0    0    0    0    0    0    0    1    -2   1    0

0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    -2   1

0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    -2



No. 191,  rk(L)=17,  |det(L)|=8,  G(L)={2, 2, 2}


0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0

1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0

0    0    -2   0    0    0    0    0    0    0    0    0    0    0    0    0    0

0    0    0    -2   0    1    0    0    0    0    0    0    0    0    0    0    0

0    0    0    0    -2   1    0    0    0    0    0    0    0    0    0    0    0

0    0    0    1    1    -2   1    0    0    0    0    0    0    0    0    0    0

0    0    0    0    0    1    -2   1    0    0    0    0    0    0    0    0    0

0    0    0    0    0    0    1    -2   1    0    0    0    0    0    0    0    0

0    0    0    0    0    0    0    1    -2   1    0    0    0    0    0    0    0

0    0    0    0    0    0    0    0    1    -2   1    0    0    0    0    0    0

0    0    0    0    0    0    0    0    0    1    -2   1    0    0    0    0    0

0    0    0    0    0    0    0    0    0    0    1    -2   1    0    0    0    0

0    0    0    0    0    0    0    0    0    0    0    1    -2   1    0    0    0

0    0    0    0    0    0    0    0    0    0    0    0    1    -2   1    0    0

0    0    0    0    0    0    0    0    0    0    0    0    0    1    -2   1    0

0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    -2   1

0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    -2



No. 192,  rk(L)=18,  |det(L)|=4,  G(L)={2, 2}


0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0

1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0

0    0    -2   0    1    0    0    0    0    0    0    0    0    0    0    0    0    0

0    0    0    -2   1    0    0    0    0    0    0    0    0    0    0    0    0    0

0    0    1    1    -2   1    0    0    0    0    0    0    0    0    0    0    0    0

0    0    0    0    1    -2   1    0    0    0    0    0    0    0    0    0    0    0

0    0    0    0    0    1    -2   1    0    0    0    0    0    0    0    0    0    0

0    0    0    0    0    0    1    -2   1    0    0    0    0    0    0    0    0    0

0    0    0    0    0    0    0    1    -2   1    0    0    0    0    0    0    0    0

0    0    0    0    0    0    0    0    1    -2   1    0    0    0    0    0    0    0

0    0    0    0    0    0    0    0    0    1    -2   1    0    0    0    0    0    0

0    0    0    0    0    0    0    0    0    0    1    -2   1    0    0    0    0    0

0    0    0    0    0    0    0    0    0    0    0    1    -2   1    0    0    0    0

0    0    0    0    0    0    0    0    0    0    0    0    1    -2   1    0    0    0

0    0    0    0    0    0    0    0    0    0    0    0    0    1    -2   1    0    0

0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    -2   1    0

0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    -2   1

0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    -2



No. 193,  rk(L)=18,  |det(L)|=4,  G(L)={2, 2}


0    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0

1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0

0    0    -2   1    1    0    1    0    0    0    0    0    0    0    0    0    0    0

0    0    1    -2   0    0    0    0    0    0    0    0    0    0    0    0    0    0

0    0    1    0    -2   1    0    0    0    0    0    0    0    0    0    0    0    0

0    0    0    0    1    -2   0    0    0    0    0    0    0    0    0    0    0    0

0    0    1    0    0    0    -2   1    0    0    0    0    0    0    0    0    0    0

0    0    0    0    0    0    1    -2   1    0    0    0    0    0    0    0    0    0

0    0    0    0    0    0    0    1    -2   1    0    0    0    0    0    0    0    0

0    0    0    0    0    0    0    0    1    -2   0    0    0    0    0    0    0    0

0    0    0    0    0    0    0    0    0    0    -2   1    1    0    0    1    0    0

0    0    0    0    0    0    0    0    0    0    1    -2   0    0    0    0    0    0

0    0    0    0    0    0    0    0    0    0    1    0    -2   1    0    0    0    0

0    0    0    0    0    0    0    0    0    0    0    0    1    -2   1    0    0    0

0    0    0    0    0    0    0    0    0    0    0    0    0    1    -2   0    0    0

0    0    0    0    0    0    0    0    0    0    1    0    0    0    0    -2   1    0

0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    1    -2   0

0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    -2



